Simulation and Data Processing of Beamforming Experiments with Four 21CMA Stations

We present an end-to-end simulation and data-processing framework for digital beamforming experiments conducted with four stations of the 21 Centimeter Array (21CMA). Motivated by the need to characterize instrumental systematics, such as those arising from station-level digital beam synthesis and two-stage channelization, and to validate the data-processing pipeline framework for a future upgraded 21CMA with beamforming capability across all stations, we simulate interferometric visibilities using realistic four-station layouts with radio interferometer simulation software OSKAR. Two representative pointings are considered: a bright, complex Cassiopeia A field and a near-north celestial pole (NCP) calibration field. The sky model combines cataloged point sources with a diffuse Galactic component from the Global Sky Model (GSM), and frequency-dependent thermal noise is injected. We further quantify the imprint of two-stage channelization by comparing an ideal beamformer with a coarse-channel phase approximation, demonstrating that off-axis sources exhibit a characteristic piecewise-linear spectral modulation across coarse-channel boundaries. A data-processing pipeline, including Radio Frequency Interference (RFI) mitigation, calibration, imaging, and mosaicking steps consistent with current low-frequency radio astronomy practice, is constructed. The resulting synthetic images and background root-mean-square (RMS) noise measurements demonstrate the feasibility of adapting established 21CMA calibration and imaging strategies to digital beamforming modes, and provide a framework that can be further developed for beam-aware processing in future full-scale 21CMA beamforming observations.

==> convert.py <==
import os
import sys

try:
    import fitz  # PyMuPDF
except ImportError:
    print("Installing PyMuPDF...")
    os.system(f"{sys.executable} -m pip install PyMuPDF")
    import fitz

directory = r"E:\desk\arxiv"

for filename in os.listdir(directory):
    if filename.lower().endswith('.pdf'):
        pdf_path = os.path.join(directory, filename)
        try:
            doc = fitz.open(pdf_path)
            for page_num in range(len(doc)):
                page = doc.load_page(page_num)
                pix = page.get_pixmap(dpi=300) # 300 DPI for high quality
                
                output_filename = f"{os.path.splitext(filename)[0]}_page{page_num+1}.png"
                if len(doc) == 1:
                    output_filename = f"{os.path.splitext(filename)[0]}.png"
                    
                output_path = os.path.join(directory, output_filename)
                pix.save(output_path)
                print(f"Saved {output_filename}")
            doc.close()
        except Exception as e:
            print(f"Error converting {filename}: {e}")

print("All PDFs converted successfully.")

